HelpBench: Assessing the Ability of LLMs to Provide Privacy, Safety, and Security Advice

This paper introduces HelpBench, a benchmark for assessing whether LLMs are capable of providing accurate help in response to questions about digital privacy, safety, and security. We curated 450 questions representing authentic user situations and developed rubrics for each question to evaluate the factual accuracy and tone of a response. Example questions touch on how to regain access to lost or suspended accounts, how to balance the trade-offs of hardware security keys versus other forms of two-factor authentication, whether a suspicious email is likely a scam, or whether an abuser might be able to track an individual based on their device peripherals. We then developed and applied an auto-rater to evaluate responses from 18 state-of-the-art LLMs. Our results indicate that while models provide high-quality advice (with scores of 82% on average), one in ten responses from models scores less than 65%, reflecting inaccurate and even harmful advice. Addressing these failures is critical for models to serve as trustworthy sources of assistance for digital privacy, safety, and security needs.

==> sanitize.py <==
import os

tex_files = [x for x in os.listdir('.') if x.endswith('.tex')]

for filename in tex_files:
  with open(filename) as handler:
    with open(filename + '.tmp', 'w') as output:
      for line in handler:
        if line.startswith('%'):
          continue
        output.write(line)
  os.rename(filename + '.tmp', filename)
      

